Metal Enrichment due to Embedded Stars in AGN Discs

We separately assess elemental abundances in AGNs' broad and narrow emission line regions (BLR and NLR), based on a critical assessment of published results together with new photoionization models. We find 1) He/H enhancements in some AGN, exceeding what can be explained by normal chemical evolution and confirm 2) super-solar {\alpha} abundance, though to a lesser degree than previously reported. We also reaffirm 3) a N/O ratio consistent with secondary production; 4) solar or slightly sub-solar Fe abundance; and 5) red-shift independent metallicity, in contrast with galactic chemical evolution. We interpret 6) the larger metallicity in the BLR than NRL in terms of an in situ stellar evolution and pollution in AGN discs (SEPAD) model. We attribute: a) the redshift independence to the heavy element pollutants being disposed into the disc and accreted onto the central supermassive black hole (SMBH); b) the limited He excess to the accretion-wind metabolism of a top-heavy population of evolving massive main sequence stars; c) the super-solar CNO enrichment to the nuclear synthesis during their post-main-sequence evolution; d) the large N/O to the byproduct of multiple stellar generations; and e) the Mg, Si, and Fe to the ejecta of type II supernovae in the disc. These results provide supporting evidence for f) ongoing self-regulated star formation, g) adequate stellar luminosity to maintain marginal gravitational stability, h) prolific production of seeds and i) dense coexistence of subsequently-grown residual black hole populations in AGN discs.

==> AGN_abundances.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "262f9cb4",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib import gridspec\n",
    "from scipy import interpolate\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "733801e1",
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.style.use(['no-latex'])\n",
    "plt.rcParams.update({\n",
    "    \"font.family\": \"Sans\",  \n",
    "    \"font.serif\": [\"DejaVu\"],\n",
    "\"font.size\": 25}) \n",
    "\n",
    "from pylab import *\n",
    "rc('axes', linewidth=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "08c25e92",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Nagao (2006a) Curves, big UV bump\n",
    "\n",
    "Z = np.array([0.2, 0.5, 1.0, 2.0, 5.0, 10.0])\n",
    "n5c4 = np.array([0.019, 0.044, 0.092, 0.199, 0.439, 0.712])\n",
    "o4c4 = np.array([0.050, 0.043, 0.045, 0.058, 0.088, 0.115])\n",
    "si4c4 = np.array([0.056, 0.075, 0.104, 0.158, 0.248,0.329])\n",
    "nagao = o4c4 + si4c4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "c23c3b18",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fae7aa60f70>]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[10,8])\n",
    "\n",
    "plt.plot(np.log10(n5c4), np.log10(Z), ms=8, label='NV/CIV')\n",
    "plt.plot(np.log10(nagao), np.log10(Z), ms=8, label='NV/CIV')\n",
    "\n",
    "import scipy.optimize as sop\n",
    "\n",
    "def linear(ratio, a, b):\n",
    "    return a + b * ratio\n",
    "\n",
    "popt,pcov=sop.curve_fit(linear, np.log10(n5c4), np.log10(Z))\n",
    "popt1,pcov1=sop.curve_fit(linear, np.log10(nagao), np.log10(Z))\n",
    "\n",
    "def n_abundance(line_ratio):\n",
    "    return linear(np.log10(line_ratio), popt[0], popt[1])\n",
    "\n",
    "def alpha_abundance(line_ratio):\n",
    "    return linear(np.log10(line_ratio), popt1[0], popt1[1])\n",
    "\n",
    "plt.plot(np.log10(n5c4), n_abundance(n5c4), 'C0', ls='--',label='Mrk 817 fit')\n",
    "plt.plot(np.log10(nagao), alpha_abundance(nagao), 'C1', ls='--',label='Mrk 817 fit')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "d892f79b",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Sarkar (2021) Curves, De Rosa Temp\n",
    "Fe = np.array([0.1, 0.5, 1, 5, 10])\n",
    "logFeMg = np.array([0.54, 0.65, 0.71, 0.85, 0.93])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5a074bd3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fae58695d90>]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[10,8])\n",
    "\n",
    "\n",
    "plt.plot(logFeMg, np.log10(Fe), lw=3)\n",
    "#plt.yscale('log')\n",
    "\n",
    "poptFe,pcovFe = sop.curve_fit(linear, logFeMg, np.log10(Fe))\n",
    "\n",
    "\n",
    "def Fe_abundance(line_ratio):\n",
    "    return linear(line_ratio, poptFe[0], poptFe[1])\n",
    "\n",
    "\n",
    "plt.plot(logFeMg, Fe_abundance(logFeMg), 'C0', ls='--',label='Fefit', lw=3)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "5cb13a54",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-3.675975978125731, 5.1026684508969264)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "poptFe[0], poptFe[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "4f0ecef3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4.092365561045085"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "10**alpha_abundance(0.3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "477cdc09",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1.0973282734622913, 1.0495772572669286)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "popt[0], popt[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "c7ab1c9a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1.9005566905630635, 2.464399788580613)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "popt1[0], popt1[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "f6ac48cd",
   "metadata": {},
   "outputs": [],
   "source": [
    "from numpy import nan\n",
    "lai_z = np.array([6.620, 6.773, 6.702, 6.719, 6.565, 6.170, 5.830, 5.799, 6.586, 6.172])\n",
    "lai_n5c4 = np.array([0.77, 0.49, 1.49, 0.50, 0.49, 0.76, 0.87, 0.98, 0.73, 0.96])\n",
    "lai_n5c4_e = np.array([0.15, 0.09, 0.08, 0.08, 0.13, 0.05, 0.11, 0.06, 0.05, 0.13])\n",
    "lai_nagao = np.array([0.27, 0.12, 0.66, 0.19, 0.16, 0.10, 0.34, 0.95, 0.36, 0.11])\n",
    "lai_nagao_e = np.array([0.06, 0.05, 0.10, 0.09, 0.05, 0.05, 0.22, 0.10, 0.08, 0.04])\n",
    "\n",
    "reduced_lai_nagao = np.array([3.31])\n",
    "lai_nagao_ep = np.array([4.61-3.31])\n",
    "lai_nagao_em = np.array([3.31-2.01])\n",
    "shin_z = np.array([0.123, 0.035, 0.030, 0.031, 0.043, 0.036, 0.164, 0.035, 0.029, 0.206, 0.045, 0.167,\\\n",
    "                   0.357, 0.154, 0.234, 0.176, 0.165, 0.063, 0.048, 0.155, 0.087, 0.098, 0.114, 0.366,\\\n",
    "                   0.221, 0.267, 0.065, 0.371, 0.137, 0.030, 0.266, 0.119, 0.131, 0.325])\n",
    "shin_n5 = np.array([26.8, 54.5, 45.0, 28.0, 62.7, 11.4, 29.2, 39.7, 66.3, 32.9, 12.2, 12.4, 29.7, 18.5,\\\n",
    "                   14.5, 35.9, 8.3, 15.0, 3.7, 64.3, 22.4, 9.5, 44.0, 8.6, 13.8, 36.0, 10.0, 32.9, 22.4, 40.8,\\\n",
    "                   36.9, 12.7, 11.0, 10.4])\n",
    "shin_c4 = np.array([54.2, 227.2, 172.0, 56.4, 218.2, 87.4, 64.0, 292.0, 183.3, 59.5, 45.7, 19.1, 41.6, 34.4, 47.8,\\\n",
    "                   51.1, 72.9, 156.4, 11.4, 114.6, 34.7, 13.1, 55.0, 49.4, 43.1, 32.6, 13.2, 70.2, 49.0,\\\n",
    "                   187.5, 101.6, 30.7, 67.8, 8.0])\n",
    "shin_si4 = np.array([8.7, 47.2, 22.1, 18.3, 34.5, 9.7, nan, 46.9, nan, 11.5, nan, nan, 11.3, nan, nan, nan, nan,\\\n",
    "                    47.5, nan, nan, nan, nan, 20.4, nan, 9.3, nan, 3.7, 8.3, 29.0, 25.1, nan, nan, nan, 4.4])\n",
    "shin_n5c4 = shin_n5/shin_c4\n",
    "shin_nagao = shin_si4/shin_c4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "5bb31959",
   "metadata": {},
   "outputs": [],
   "source": [
    "shin_nagao_mean = np.nanmean(shin_nagao)\n",
    "shin_n5c4_mean = np.nanmean(shin_n5c4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "fea7e80f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.45869556715377763"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "shin_n5c4_mean"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "f0ec7d49",
   "metadata": {},
   "outputs": [],
   "source": [
    "nagao_z = np.array([2.25, 2.75, 3.25, 3.75, 4.25])\n",
    "zrange = np.array([0.25, 0.25, 0.25, 0.25, 0.25])\n",
    "\n",
    "nagao_n5c4_a = np.array([0.506, 0.717, 0.887, 0.983, 1.145]) # 2-2.5\n",
    "nagao_n5c4_b = np.array([0.561, 0.578, 0.858, 1.004, 1.248]) # 2.5-3\n",
    "nagao_n5c4_c = np.array([nan, 0.635, 0.819, 1.034, 0.979]) # 3-3.5\n",
    "nagao_n5c4_d = np.array([nan, 0.618, 0.856, 1.062, 1.006]) # 3.5-4\n",
    "nagao_n5c4_e = np.array([nan, 0.724, 0.933, 1.075, nan]) # 4-4.5\n",
    "\n",
    "nagao_nagao_a = np.array([0.256, 0.334, 0.375, 0.398, 0.419]) # 2-2.5\n",
    "nagao_nagao_b = np.array([0.254, 0.252, 0.360, 0.401, 0.462]) # 2.5-3\n",
    "nagao_nagao_c = np.array([nan, 0.279, 0.329, 0.402, 0.370]) # 3-3.5\n",
    "nagao_nagao_d = np.array([nan, 0.261, 0.347, 0.395, 0.421]) # 3.5-4\n",
    "nagao_nagao_e = np.array([nan, 0.349, 0.383, 0.409, nan]) # 4-4.5\n",
    "\n",
    "nagao_n5c4 = np.array([np.mean(nagao_n5c4_a), np.mean(nagao_n5c4_b), np.nanmean(nagao_n5c4_c), np.nanmean(nagao_n5c4_d), np.nanmean(nagao_n5c4_e)])\n",
    "nagao_nagao = np.array([np.mean(nagao_nagao_a), np.mean(nagao_nagao_b), np.nanmean(nagao_nagao_c), np.nanmean(nagao_nagao_d), np.nanmean(nagao_nagao_e)])\n",
    "\n",
    "nagao_n5c4_lo = np.array([np.mean(nagao_n5c4_a[1:2]), np.mean(nagao_n5c4_b[1:2]), np.nanmean(nagao_n5c4_c[1:2]), np.nanmean(nagao_n5c4_d[1:2]), np.nanmean(nagao_n5c4_e[1:2])])\n",
    "nagao_nagao_lo = np.array([np.mean(nagao_nagao_a[1:2]), np.mean(nagao_nagao_b[1:2]), np.nanmean(nagao_nagao_c[1:2]), np.nanmean(nagao_nagao_d[1:2]), np.nanmean(nagao_nagao_e[1:2])])\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "cb145822",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.46366666666666667"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "juarez_z = np.array([5.2])\n",
    "juarez_zrange = np.array([1.2])\n",
    "juarez_nagao = np.array([0.61, 0.34, 0.58, 0.32, 0.16, 0.29, 0.23, 0.97, 0.80, 0.63, 0.42, \\\n",
    "                        0.70, 0.35, 0.59, 0.40, 0.42, 0.41, 0.57, 0.63, 0.38, 0.57, 0.53, \\\n",
    "                        0.39, 0.37, 0.34, 0.54, 0.30, 0.23, 0.55, 0.29])\n",
    "np.mean(juarez_nagao)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "e493c61c",
   "metadata": {},
   "outputs": [],
   "source": [
    "xu_z = np.array([4.5, 5.0])\n",
    "xu_zrange = np.array([0.25, 0.25])\n",
    "xu_metal = np.array([5.01, 4.43])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "a8f7d22d",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# for i in range(len(shin_c4)):\n",
    "#     print(shin_n5[i], shin_si4[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "96e9aa55",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# import scipy.optimize as sop\n",
    "\n",
    "# def powlaw(lam, x0, lam0) :\n",
    "#     return x0 * ((lam/lam0) ** (4/3) - 1)\n",
    "\n",
    "# popt,pcov=sop.curve_fit(powlaw, Mrk817_w, Mrk817_lag, sigma = Mrk817_lag_ep, bounds=([1e-5,0.], [3., 5000.]))\n",
    "\n",
    "# popt1,pcov1=sop.curve_fit(powlaw, F9_w, F9_lag, bounds=([1e-5,0.], [3., 5000.]))\n",
    "\n",
    "# popt2,pcov2=sop.curve_fit(powlaw, NGC4593_w, NGC4593_lag, bounds=([1e-5,0.], [3., 5000.]))\n",
    "\n",
    "# lamb = np.linspace(1, 9000., 100)\n",
    "#plt.rcParams.update(plt.rcParamsDefault)\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"Helvetica\"\n",
    "})\n",
    "# plt.rcParams['mathtext.fontset'] = 'stix'\n",
    "# plt.rcParams['font.family'] = 'STIXGeneral'\n",
    "plt.figure(figsize=[10,8])\n",
    "\n",
    "plt.errorbar(lai_z, lai_n5c4, ms=8, yerr=lai_n5c4_e, fmt='o', c='C0', label='NV/CIV (Lai)')\n",
    "plt.errorbar(shin_z, shin_n5c4, ms=8, fmt='^', c='C0', label='NV/CIV (Shin)')\n",
    "plt.errorbar(nagao_z, nagao_n5c4, ms=15, xerr=zrange, c='C0', fmt='*', label='NV/CIV (Nagao)')\n",
    "plt.errorbar(nagao_z, nagao_n5c4_lo, ms=15, xerr=zrange, c='C0', fmt='*', mfc='white', label='NV/CIV (Nagao)')\n",
    "\n",
    "plt.errorbar(lai_z, lai_nagao, ms=8, yerr=lai_nagao_e, fmt='o', c='C1', label='(SiIV+OIV)/CIV (Lai)')\n",
    "plt.errorbar(shin_z, shin_nagao, ms=8, fmt='^',c='C1',label='(SiIV+OIV)/CIV (Shin)')\n",
    "plt.errorbar(nagao_z, nagao_nagao, ms=15, xerr=zrange, c='C1', fmt='*', label='(SiIV+OIV)/CIV (Nagao)')\n",
    "plt.errorbar(nagao_z, nagao_nagao_lo, ms=15, xerr=zrange, c='C1', fmt='*', mfc='white', label='(SiIV+OIV)/CIV (Nagao)')\n",
    "\n",
    "\n",
    "plt.tick_params(direction='in', which='both')\n",
    "\n",
    "plt.ylabel(r'line ratio')\n",
    "plt.xlabel(r'$z_{\\gamma}$')\n",
    "plt.legend(fontsize=15, ncol=2)\n",
    "plt.grid()\n",
    "plt.savefig('z_plot_line_ratio.png', dpi=300, facecolor='white', edgecolor='white');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "a1ea382f",
   "metadata": {},
   "outputs": [],
   "source": [
    "zlo = np.array([0.03, 0.7, 4.5, 4.5, 5.7, 5.8, 5.9])\n",
    "zhi = np.array([0.367, 2.3, 4.7, 5.1, 6.4, 6.4, 6.9])\n",
    "zbin = (zlo + zhi)/2\n",
    "zrange = zhi - zbin\n",
    "zShin = np.array([0.367])\n",
    "FeMgShin = 3.80\n",
    "FeMgShin_corr = 3.63\n",
    "FeMg = np.array([3.80, 3.13, 4.62, 2.95, 4.56, 3.03, 5.47])\n",
    "FeMg_corr = np.array([3.63, 3.60, nan, 2.84, 4.37, 2.44, 5.11])\n",
    "label = np.array(['Shin', 'Shen+11', 'Dietrich+03', 'De Rosa+11', 'Wang+22', 'De Rosa+11', 'Schindelr+20'])\n",
    "color = np.array(['C0', 'C1', 'C2', 'C3', 'C4', 'C5', 'C6'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "251ba5ec",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[10,8])\n",
    "\n",
    "for author in range(len(FeMg)):\n",
    "    plt.errorbar(zbin[author], FeMg[author], ms=8, xerr=zrange[author], fmt='o', label=label[author],\n",
    "                 mfc='white', c=color[author])\n",
    "    \n",
    "for author in range(len(FeMg)):\n",
    "    plt.errorbar(zbin[author], FeMg_corr[author], ms=8, xerr=zrange[author], fmt='o', label=f'{label[author]}_corr',\n",
    "                 c=color[author])\n",
    "    \n",
    "ze = [zShin,np.array(0)]\n",
    "\n",
    "plt.errorbar(zShin, FeMgShin, ms=8, xerr=0, fmt='o', label=f'Shin+21',\n",
    "                 c='k')\n",
    "\n",
    "# plt.errorbar(zShin, FeMgShin_corr, ms=8, xerr=[zShin,np.array(0)], fmt='o', label=f'Shin+21_corr',\n",
    "#                  c='k')\n",
    "\n",
    "plt.tick_params(direction='in', which='both')\n",
    "\n",
    "plt.ylabel(r'Fe II/ MgII')\n",
    "plt.xlabel(r'$z_{\\gamma}$')\n",
    "plt.legend(fontsize=13, ncol=2)\n",
    "plt.grid()\n",
    "plt.savefig('z_plot_FeMg.png', dpi=300, facecolor='white', edgecolor='white');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "a0baae33",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.5, 0.5, 0.5, 0.5, 0.5, 0.5])"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.full(6, 0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "id": "2d1a1300",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[10,8])\n",
    "\n",
    "for author in [0,1,3,4,5]:\n",
    "    plt.errorbar(zbin[author], Fe_abundance(np.log10(FeMg[author])), ms=8, xerr=zrange[author], capsize=5,\n",
    "                 fmt='o', label=label[author],mfc='white', c=color[author])\n",
    "for author in [2]:\n",
    "    plt.errorbar(zbin[author], Fe_abundance(np.log10(FeMg[author])), ms=8, xerr=zrange[author], capsize=5,\n",
    "                 fmt='o', label=label[author], c=color[author])\n",
    "\n",
    "for author in [0,1,3,4,5]:\n",
    "    plt.errorbar(zbin[author], Fe_abundance(np.log10(FeMg_corr[author])), ms=8, xerr=zrange[author], \n",
    "                 yerr=0.5, capsize=5, fmt='o', label=f'{label[author]}_adj', c=color[author])\n",
    "\n",
    "# plt.errorbar(zShin, Fe_abundance(np.log10(FeMgShin)), ms=8, xerr=0.367, fmt='o', label=f'Shin+21',\n",
    "#                 mfc='white', c='k', capsize=5, xuplims=True)\n",
    "# plt.errorbar(zShin, Fe_abundance(np.log10(FeMgShin_corr)), ms=8, xerr=0.367, fmt='o', label=f'Shin+21',\n",
    "#                 c='k', yerr=0.5, capsize=5, xuplims=True)\n",
    "\n",
    "plt.tick_params(direction='in', which='both')\n",
    "\n",
    "plt.ylabel(r'$\\rm [Fe/Mg]$')\n",
    "plt.xlabel(r'$z_{\\gamma}$')\n",
    "plt.legend(fontsize=13, ncol=2)\n",
    "plt.grid()\n",
    "plt.tick_params(axis='both', which='major', labelsize=22,length=9,width=2,direction='in')\n",
    "plt.savefig('z_plot_Fe_abundance.png', dpi=300, facecolor='white', edgecolor='white', bbox_inches='tight');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "9242e468",
   "metadata": {},
   "outputs": [
    {
     "ename": "ValueError",
     "evalue": "'xerr' (shape: (7,)) must be a scalar or a 1D or (2, n) array-like whose shape matches 'x' (shape: (5,))",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m/var/folders/br/6sw3kv492t7c0z79vwnhb9gr0000gn/T/ipykernel_5464/1188504424.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0merrorbar\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlai_z\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mn_abundance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlai_n5c4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mms\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0myerr\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlai_n5c4_e\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfmt\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'o'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'C0'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'NV/CIV (Lai)'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0merrorbar\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mshin_z\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mn_abundance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mshin_n5c4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mms\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfmt\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'^'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'C0'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'NV/CIV (Shin)'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 6\u001b[0;31m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0merrorbar\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnagao_z\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mn_abundance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnagao_n5c4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mms\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m15\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mxerr\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mzrange\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'C0'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfmt\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'*'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'NV/CIV (Nagao)'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      7\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0merrorbar\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlai_z\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0malpha_abundance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlai_nagao\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mms\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0myerr\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlai_nagao_e\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfmt\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'o'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'C1'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'(SiIV+OIV)/CIV (Lai)'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.9/site-packages/matplotlib/pyplot.py\u001b[0m in \u001b[0;36merrorbar\u001b[0;34m(x, y, yerr, xerr, fmt, ecolor, elinewidth, capsize, barsabove, lolims, uplims, xlolims, xuplims, errorevery, capthick, data, **kwargs)\u001b[0m\n\u001b[1;32m   2490\u001b[0m         \u001b[0muplims\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mFalse\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mxlolims\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mFalse\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mxuplims\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mFalse\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0merrorevery\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2491\u001b[0m         capthick=None, *, data=None, **kwargs):\n\u001b[0;32m-> 2492\u001b[0;31m     return gca().errorbar(\n\u001b[0m\u001b[1;32m   2493\u001b[0m         \u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0my\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0myerr\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0myerr\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mxerr\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mxerr\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfmt\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mfmt\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mecolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mecolor\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2494\u001b[0m         \u001b[0melinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0melinewidth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcapsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcapsize\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mbarsabove\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mbarsabove\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.9/site-packages/matplotlib/__init__.py\u001b[0m in \u001b[0;36minner\u001b[0;34m(ax, data, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1421\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0minner\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1422\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mdata\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1423\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mfunc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0mmap\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msanitize_sequence\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0margs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1424\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1425\u001b[0m         \u001b[0mbound\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnew_sig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbind\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/lib/python3.9/site-packages/matplotlib/axes/_axes.py\u001b[0m in \u001b[0;36merrorbar\u001b[0;34m(self, x, y, yerr, xerr, fmt, ecolor, elinewidth, capsize, barsabove, lolims, uplims, xlolims, xuplims, errorevery, capthick, **kwargs)\u001b[0m\n\u001b[1;32m   3586\u001b[0m                 \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbroadcast_to\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0merr\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdep\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3587\u001b[0m             \u001b[0;32mexcept\u001b[0m \u001b[0mValueError\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 3588\u001b[0;31m                 raise ValueError(\n\u001b[0m\u001b[1;32m   3589\u001b[0m                     \u001b[0;34mf\"'{dep_axis}err' (shape: {np.shape(err)}) must be a \"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3590\u001b[0m                     \u001b[0;34mf\"scalar or a 1D or (2, n) array-like whose shape matches \"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mValueError\u001b[0m: 'xerr' (shape: (7,)) must be a scalar or a 1D or (2, n) array-like whose shape matches 'x' (shape: (5,))"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[10,8])\n",
    "\n",
    "\n",
    "plt.errorbar(lai_z, n_abundance(lai_n5c4), ms=8, yerr=lai_n5c4_e, fmt='o', c='C0', label='NV/CIV (Lai)')\n",
    "plt.errorbar(shin_z, n_abundance(shin_n5c4), ms=8, fmt='^', c='C0', label='NV/CIV (Shin)')\n",
    "plt.errorbar(nagao_z, n_abundance(nagao_n5c4), ms=15, xerr=zrange, c='C0', fmt='*', label='NV/CIV (Nagao)')\n",
    "\n",
    "plt.errorbar(lai_z, alpha_abundance(lai_nagao), ms=8, yerr=lai_nagao_e, fmt='o', c='C1', label='(SiIV+OIV)/CIV (Lai)')\n",
    "plt.errorbar(shin_z, alpha_abundance(shin_nagao), ms=8, fmt='^',c='C1',label='(SiIV+OIV)/CIV (Shin)')\n",
    "plt.errorbar(nagao_z, alpha_abundance(nagao_nagao), ms=15, xerr=zrange, c='C1', fmt='*', label='(SiIV+OIV)/CIV (Nagao)')\n",
    "\n",
    "plt.ylabel(r'$\\log Z/Z_{\\odot}$')\n",
    "plt.xlabel(r'$z_{\\gamma}$')\n",
    "plt.legend(fontsize=15, ncol=2)\n",
    "plt.grid()\n",
    "plt.savefig('z_plot_abundance.png', dpi=300, facecolor='white', edgecolor='white');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "aebdcd55",
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=[10,8])\n",
    "\n",
    "# plt.scatter(lai_z, n_abundance(lai_n5c4), label='Lai NV/CIV')\n",
    "# plt.scatter(lai_z, alpha_abundance(lai_nagao), label='Lai SiIV/CIV')\n",
    "# plt.errorbar(nagao_z, alpha_abundance(nagao_nagao), label='Nagao SiIV/CIV')\n",
    "\n",
    "# plt.scatter(shin_z, n_abundance(shin_n5c4), label='Shin NV/CIV')\n",
    "# plt.scatter(shin_z, alpha_abundance(shin_nagao), label='Shin SiIV/CIV')\n",
    "#plt.errorbar(lai_z, lai_nagao, ms=8, yerr=lai_nagao_e, fmt='o', label='(SiIV+OIV)/CIV')\n",
    "\n",
    "# plt.errorbar(np.mean(lai_z), np.mean(n_abundance(lai_n5c4)), ms=8, capsize=4,\n",
    "#               xerr=3*np.std(lai_z), yerr=np.std(n_abundance(lai_n5c4)/np.sqrt(len(lai_n5c4))), fmt='o', c='C0', label='NV/CIV (Lai)')\n",
    "\n",
    "shin_redshift = (np.min(shin_z) + np.max(shin_z))/2\n",
    "shin_zp = np.max(shin_z) - shin_redshift\n",
    "shin_zm = shin_redshift - np.min(shin_z)\n",
    "\n",
    "plt.errorbar(np.mean(lai_z), np.log10(9.865), ms=8, capsize=4,\n",
    "               xerr=3*np.std(lai_z), yerr=[[0.18], [0.13]], fmt='o', c='C0', label='NV/CIV (Lai)')\n",
    "\n",
    "plt.errorbar(shin_redshift, np.mean(n_abundance(shin_n5c4)), ms=8, capsize=4,\n",
    "             xerr=[[shin_zm], [shin_zp]], yerr=np.std(n_abundance(shin_n5c4)/np.sqrt(len(shin_n5c4))), fmt='^', c='C0', label='NV/CIV (Shin)')\n",
    "\n",
    "# plt.errorbar(np.mean(shin_z), np.mean(shin_n5c4_mean), ms=8, capsize=4,\n",
    "#              xerr=3*np.std(shin_z), yerr=np.std(n_abundance(shin_n5c4)/np.sqrt(len(shin_n5c4))), fmt='^', c='C2', label='NV/CIV (Shin)')\n",
    "\n",
    "plt.errorbar(nagao_z, n_abundance(nagao_n5c4), ms=12, capsize=4,\n",
    "             xerr=zrange, c='C0', fmt='*', label='NV/CIV (Nagao)')\n",
    "\n",
    "plt.errorbar(nagao_z, n_abundance(nagao_n5c4_lo), ms=12, capsize=4,\n",
    "             xerr=zrange, c='C0', mfc='white', fmt='*')\n",
    "\n",
    "\n",
    "\n",
    "# plt.errorbar(np.mean(lai_z), np.mean(alpha_abundance(lai_nagao)), ms=8, capsize=4,\n",
    "#              xerr=3*np.std(lai_z), yerr=np.std(n_abundance(lai_nagao)/np.sqrt(len(lai_nagao))), fmt='o', c='C1', label='(SiIV+OIV)/CIV (Lai)')\n",
    "\n",
    "plt.errorbar(np.mean(lai_z), np.log10(reduced_lai_nagao), ms=8, capsize=4,\n",
    "              xerr=3*np.std(lai_z), yerr=np.log10([lai_nagao_ep, lai_nagao_em]), fmt='o', c='C1', label='(SiIV+OIV)/CIV (Lai)')\n",
    "\n",
    "plt.errorbar(shin_redshift, np.nanmean(alpha_abundance(shin_nagao)), ms=8, capsize=4,\n",
    "             xerr=[[shin_zm], [shin_zp]],yerr=np.nanstd(n_abundance(shin_nagao)/np.sqrt(len(shin_nagao))), fmt='^',c='C1',label='(SiIV+OIV)/CIV (Shin)')\n",
    "\n",
    "plt.errorbar(shin_redshift, alpha_abundance(shin_nagao_mean), ms=8, capsize=4,\n",
    "             xerr=[[shin_zm], [shin_zp]],yerr=np.nanstd(n_abundance(shin_nagao)/np.sqrt(len(shin_nagao))), fmt='^',c='C2',label='(SiIV+OIV)/CIV (Shin)')\n",
    "\n",
    "plt.errorbar(nagao_z, alpha_abundance(nagao_nagao), ms=12, capsize=4,\n",
    "             xerr=zrange, c='C1', fmt='*', label='(SiIV+OIV)/CIV (Nagao)')\n",
    "\n",
    "plt.errorbar(nagao_z, alpha_abundance(nagao_nagao_lo), ms=12, capsize=5,\n",
    "             xerr=zrange, c='C1', mfc='white', fmt='*')\n",
    "\n",
    "plt.errorbar(juarez_z, alpha_abundance(np.mean(juarez_nagao)), ms=10, capsize=5,\n",
    "             xerr=juarez_zrange, c='C3', fmt='D')\n",
    "\n",
    "plt.tick_params(direction='in', which='both')\n",
    "plt.ylabel(r'$\\log Z_{\\alpha}/Z_{\\odot}$')\n",
    "plt.xlabel(r'$z_{\\gamma}$')\n",
    "plt.legend(fontsize=12, loc='best', ncol=3)\n",
    "plt.ylim(0.0, 1.4)\n",
    "plt.grid()\n",
    "plt.tick_params(axis='both', which='major',length=9,width=1.5,direction='in')\n",
    "plt.savefig('z_plot_abundance_binned.png', dpi=300, facecolor='white', edgecolor='white');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "f2024311",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([3.31])"
      ]
     },
     "execution_count": 70,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "reduced_lai_nagao"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "3ebbc42a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "10"
      ]
     },
     "execution_count": 71,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(lai_z)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "f2a4c44e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<ErrorbarContainer object of 3 artists>"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[10,8])\n",
    "\n",
    "plt.errorbar(lai_nagao, lai_n5c4, ms=8, yerr=lai_n5c4_e, fmt='o', label='NV/CIV')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "id": "4e66ecf9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[10,8])\n",
    "from pylab import *\n",
    "rc('axes', linewidth=2)\n",
    "elements = [r'$\\Delta \\rm Y$', 'He', 'C+N+O', 'N', 'Fe']\n",
    "\n",
    "Y0 = 0.083\n",
    "blr = np.array([np.log10((0.13-Y0)/0.02), np.log10(1.3), np.log10(3.3), np.log10(3.3*1.44), -0.2])\n",
    "blr_extreme = np.array([np.log10(0.27/0.02), np.log10(2.7), nan, nan, nan])\n",
    "\n",
    "nlr = np.array([np.log10((0.12-Y0)/0.02), np.log10(1.2), np.log10(1.226), 0.18, nan])\n",
    "\n",
    "uncp = np.array([nan, np.log10(1.2), np.log10(1.3),np.log10(2),0.5])\n",
    "uncm = np.array([nan, np.log10(1.2), np.log10(1.43),np.log10(2),0.5])\n",
    "\n",
    "uncp_nlr = np.array([nan, np.log10(1.09), 0.04, 0.05, nan])\n",
    "uncm_nlr = np.array([nan, np.log10(1.102), 0.04, 0.05, nan])\n",
    "\n",
    "plt.errorbar(elements, blr, ms=8, capsize=5, yerr=[uncm, uncp], fmt='o', c='b', label='BLR mean')\n",
    "plt.errorbar(elements, blr_extreme, ms=8, capsize=5, yerr=0.1, fmt='o', c='b', mfc='white', label='BLR extreme [He/H]')\n",
    "\n",
    "plt.errorbar(elements, nlr, ms=8, capsize=5, yerr=[uncm_nlr, uncp_nlr], fmt='o', c='r', label='NLR mean (Terao + Dors)')\n",
    "\n",
    "plt.axhline(y=0, ls='--', c='k')\n",
    "plt.ylabel('[M/H]')\n",
    "plt.tick_params(direction='in', which='both')\n",
    "plt.legend(loc='best')\n",
    "plt.tick_params(axis='both', which='major', labelsize=22,length=9,width=2,direction='in')\n",
    "plt.savefig('best_guess_abundance.png', dpi=300, facecolor='white', edgecolor='white');\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "id": "59fde949",
   "metadata": {},
   "outputs": [],
   "source": [
    "terao = np.array([1.2, 2.1, 1.4, 1.4, 2.0, 0.7, 0.7, 0.9, 0.7, 1.3, 1.4, 1.1, 0.6, 1.3, 1.6])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "id": "44887233",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.11449082123973149"
      ]
     },
     "execution_count": 75,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.std(terao)/np.sqrt(len(terao))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "id": "0fa4fafb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.2266666666666668"
      ]
     },
     "execution_count": 76,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(terao)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "id": "317fbae2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "44"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dors = np.array([7.5,7.5, 7.7, 7.7,\\\n",
    "                 7.9,7.9,7.9,7.9,7.9,7.9,7.9,7.9,7.9,\\\n",
    "                 8.1,8.1,8.1,8.1,8.1,8.1,8.1,8.1,8.1,8.1,8.1,8.1,8.1,8.1,8.1,8.1,\\\n",
    "                 8.3,8.3,8.3,8.3,8.3,8.3,8.3,8.3,8.3,8.3,8.3,\\\n",
    "                 8.5,8.5, 8.7, 8.7])\n",
    "len(dors)\n",
    "                 "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "id": "d9659963",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0385451036940215"
      ]
     },
     "execution_count": 78,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.std(dors)/np.sqrt(len(dors))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "8232953d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.17909090909090963"
      ]
     },
     "execution_count": 79,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(dors) - 7.93 # 7.93 being solar nitrogen abundance 12+log(N/H)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "id": "1d2a7b96",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "15"
      ]
     },
     "execution_count": 80,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SiIV_OIV = np.array([1.29, 1.77, 3.78, 2.45, 2.90, 3.20, nan, 2.47, 3.58, 1.52, \\\n",
    "                     2.28, 3.64, 3.44, nan, 4.92])\n",
    "CIV = np.array([1.58, 3.66, 5.43, 3.50, 5.74, 4.50, 1.50, 2.25, 6.09, 2.55, \\\n",
    "                  5.86, 5.55, 7.57, nan, 5.34])\n",
    "len(SiIV_OIV/CIV)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "id": "c0180b0e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist((alpha_abundance(SiIV_OIV/CIV)))\n",
    "plt.xlabel(r'$\\log Z_{\\alpha}/Z_{\\odot}$');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "id": "3c439920",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "15"
      ]
     },
     "execution_count": 82,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Hbeta = np.array([53, 74, 68, 57, 83, 59, 31, 44, 34, 63, 82, 78, 117, 108, 94])\n",
    "OIII = np.array([4.5, 19.8, 16.3, 13.7, 16.8, 15.1, 0.4, 4.7, 5.5, 10.7, 5.4, 15.2, 21.0, 33.9, 5.5])\n",
    "RFeII = np.array([1.13, 0.31, 0.65, 0.65, 0.52, 0.62, 1.00, 1.29, 0.29, 0.98, 0.64, 0.04, 0.24, 0.71, 0.21])\n",
    "len(Hbeta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "id": "48674bec",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x7fae7bbc4a00>"
      ]
     },
     "execution_count": 83,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[6,4])\n",
    "plt.scatter(OIII/Hbeta, SiIV_OIV/CIV)\n",
    "\n",
    "plt.figure(figsize=[6,4])\n",
    "plt.scatter(OIII/Hbeta, RFeII)\n",
    "\n",
    "plt.figure(figsize=[6,4])\n",
    "plt.scatter(SiIV_OIV/CIV, RFeII)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0c1d94c2",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

